Learning a microlocal prior for limited-angle tomography

Limited-angle tomography is a highly ill-posed linear inverse problem. It arises in many applications, such as digital breast tomosynthesis. Reconstructions from limited-angle data typically suffer from severe stretching of features along the central direction of projections, leading to poor separation between slices perpendicular to the central direction. A new method is introduced, based on machine learning and geometry, producing an estimate for interfaces between regions of different X-ray attenuation. The estimate can be presented on top of the reconstruction, indicating more reliably the true form and extent of features. The method uses directional edge detection, implemented using complex wavelets and enhanced with morphological operations. By using machine learning, the visible part of the wavefront set is first extracted and then extended to the full domain, filling in the parts of the wavefront set that would otherwise be hidden due to the lack of measurement directions.

==> images/tomosynthesis_demo.m <==
% Plot example of tomosynthetic slices in limited-angle tomography
%
% Samuli Siltanen

% Construct phantom with two disc targets
N = 1024;
ph = zeros(N,N);
[X,Y] = meshgrid(linspace(0,1,N));
R1 = .18;
x1 = .3;
y1 = .3;
ind1 = abs(X+1i*Y-(x1+1i*y1))<R1;
ph(ind1) = 1;
R2 = .14;
x2 = .75;
y2 = .8;
ind2 = abs(X+1i*Y-(x2+1i*y2))<R2;
ph(ind2) = 1;
R3 = .03;
x3 = .75;
y3 = .25;
ind3 = abs(X+1i*Y-(x3+1i*y3))<R3;
ph(ind3) = 1;
ph8 = uint8(255*ph);

% Calculate unfiltered back-projection
angvec = linspace(-20,20,128);
sgram = radon(ph,angvec);
BP = iradon(sgram,angvec,'none');
BP = BP(2:(end-1),2:(end-1));
BP = BP/max(abs(BP(:)));
BP8 = uint8(255*BP);

% Take a look
figure(1)
clf
subplot(1,2,1)
imshow(ph8)
axis square
axis off
subplot(1,2,2)
imshow(BP8)
axis square
axis off

% Save images to file
imwrite(ph8,'AIDMEIphantom.png','png');
imwrite(BP8,'AIDMEItomosynthesis.png','png');

%% Plot selected rows of the phantoms

lwidth = 4;
lwidth_ax = .5;

figure(2)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],ph(end/4,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEIphantom_row1.png','png');

figure(3)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],ph(end/2,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEIphantom_row2.png','png');


figure(4)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],ph(3*end/4,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEIphantom_row3.png','png');



figure(5)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],BP(end/4,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEItomosynthesis_row1.png','png');

figure(6)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],BP(end/2,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEItomosynthesis_row2.png','png');


figure(7)
clf
% Horizontal axis
plot([-300 -50],[0 0],'k','linewidth',lwidth_ax)
hold on
plot([0 1024],[0 0],'k','linewidth',lwidth_ax)
plot([1:1024],BP(3*end/4,:),'k','linewidth',lwidth)
axis off
pbaspect([8 1 1])
axis([-300 1024 -.1 1.1])
im1 = print('-r600','-RGBImage');
im = im1(1350:2050,500:4400,1);
imwrite(im,'AIDMEItomosynthesis_row3.png','png');



